Hyperbolic manifolds without positive spun triangulations

Using a result of Choi, we provide the first examples of pairs consisting of a closed hyperbolic three-manifold and a simple closed geodesic, such that there is no positive spun ideal triangulation for the manifold, spun about the chosen geodesic. In our first two examples, the closed manifold is the third manifold in the SnapPy census, also known as Vol3, and the geodesics are its systole and second systole. This provides evidence for the conjecture that Vol3 has no positive spun ideal triangulation for any choice of geodesic.

==> anc/README.txt <==
This directory contains the following files:

example_manifolds.txt
example_orbifolds.txt
example_vol3s.txt
holonomies.py
README.txt

%%%

example_manifolds.txt: contains the result of the search described in
Section 4.4.  The file contains, one per line, the following data:

a filled SnapPy manifold, its name in the closed SnapPy census (when
such exists), and the ratio in the left-hand side of Equation (4.2).

%%%

example_orbifolds.txt: contains the result of the search described in
Section 4.5.  The file contains, one per line, the following data:

a filled SnapPy manifold (giving an orbifold), the empty list, and the
ratio in the left-hand side of Equation (4.2).

%%%

example_vol3s.txt: contains the result of the search described
in Section 4.3.  The file contains, one per line, the following data:

a filled SnapPy manifold, its name in the closed SnapPy census (always
m007(3,1)), its volume, and the ratio in the left-hand side of
Equation (4.2).

%%%

holonomies.py: contains the Python code used to carry out the above
searches.





==> anc/example_manifolds.txt <==
m007(3,1) [m007(3,1)] -1.66666666666667
m010(-1,2) [m007(3,1)] 0.500000000000000
m389(-1,1) [m011(1,3)] -0.333333333333333
s478(1,1) [m009(5,1)] 0.333333333333333
s479(-1,1) [m010(-2,3)] -0.333333333333332
s593(-2,1) [m016(-2,3)] 1.50000000000000
s645(-1,1) [m015(6,1)] -4.99999999999999
s646(-1,1) [m016(-2,3)] -5.00000000000001
s649(1,1) [m036(-3,2)] 4.99999999999999
s777(0,1) [m019(3,2)] -0.333333333333333
s889(-1,1) [m006(1,3)] -3.00000000000000
v1859(-1,1) [m009(5,1)] -1.00000000000000
v1859(1,1) [m010(-2,3)] 0.999999999999999
v2274(-1,1) [m019(3,2)] 0.166666666666667
v2274(0,1) [m010(-4,3)] 0
v2274(1,1) [m015(6,1)] -0.166666666666667
v3066(-1,1) [m140(-1,2)] 0.166666666666667
v3066(0,1) [m136(1,2)] 0
v3066(1,1) [m117(-4,1)] -0.166666666666667
t01784(1,1) [m009(-5,1)] 0.333333333333333
t07828(-1,1) [m140(4,1)] 0.166666666666667
t07828(0,1) [m135(-1,3)] 0
t07828(1,1) [m140(-4,1)] -0.166666666666667
t07829(-1,1) [m135(1,3)] -0.999999999999999
t07829(1,1) [m135(-1,3)] 1.00000000000000
t07877(1,1) [m006(1,3)] 0
t08606(-1,1) [m140(3,2)] 0.166666666666666
t08606(0,1) [m136(3,2)] 0
t08606(1,1) [m140(-3,2)] -0.166666666666666
t10079(-1,1) [m140(-1,3)] 0.166666666666667
t10079(0,1) [m136(1,3)] 0
t10079(1,1) [m140(1,3)] -0.166666666666667
t10238(-1,1) [m140(-2,3)] 0.166666666666667
t10238(0,1) [m136(2,3)] 0
t10238(1,1) [m140(2,3)] -0.166666666666667
t10929(0,1) [m140(4,1)] 0.500000000000000
o9_21441(-1,1) [m135(2,3)] -1.00000000000000
o9_21441(1,1) [m135(-2,3)] 1.00000000000000
o9_21590(-1,1) [m135(-1,3)] inf
o9_21999(-1,1) [m140(5,1)] 0.166666666666667
o9_21999(0,1) [m136(5,1)] 0
o9_21999(1,1) [m140(-5,1)] -0.166666666666666
o9_22828(-1,1) [m135(1,4)] -1.00000000000000
o9_22828(1,1) [m135(-1,4)] 1.00000000000000
o9_23923(-1,1) [m140(5,2)] 0.166666666666667
o9_23923(0,1) [m136(5,2)] 0
o9_23923(1,1) [m140(-5,2)] -0.166666666666667
o9_25468(-1,1) [] 0.166666666666666
o9_25468(0,1) [] 0
o9_25468(1,1) [] -0.166666666666667
o9_26139(-1,1) [] 0.166666666666667
o9_26139(0,1) [] 0
o9_26139(1,1) [] -0.166666666666666
o9_26650(-1,1) [] 0.166666666666667
o9_26650(0,1) [] 0
o9_26650(1,1) [] -0.166666666666666
o9_27047(-1,1) [] 0.166666666666667
o9_27047(0,1) [] 0
o9_27047(1,1) [] -0.166666666666666
o9_27086(-1,1) [m149(-4,1)] -2.00000000000000
o9_28317(-1,1) [] 0.166666666666667
o9_28317(0,1) [] 0
o9_28317(1,1) [] -0.166666666666666
o9_28436(-1,1) [] 0.166666666666668
o9_28436(0,1) [] 0
o9_28436(1,1) [] -0.166666666666667
o9_29517(1,1) [m140(4,1)] 1.80000000000000
o9_36572(-1,1) [m247(-1,3)] 0.200000000000000
o9_36582(1,1) [m247(-1,3)] -0.200000000000000
o9_37014(0,1) [m168(3,2)] 0
o9_37015(0,1) [m040(-4,3)] 0
o9_39897(-1,1) [m247(-1,3)] inf
o9_39898(-1,1) [m247(-1,3)] 0
o10_015916(-2,1) [m009(5,1)] 0.666666666666650
o10_056781(-1,1) [m140(6,1)] 0.166666666666667
o10_056781(0,1) [m136(6,1)] 0
o10_056781(1,1) [m140(-6,1)] -0.166666666666667
o10_059856(-1,1) [] -1.00000000000000
o10_059856(1,1) [] 1.00000000000000
o10_059974(-1,1) [] -1.00000000000000
o10_059974(1,1) [] 1.00000000000000
o10_061305(-1,1) [] -0.999999999999999
o10_061305(1,1) [] 1.00000000000000
o10_062180(-1,1) [] 0.166666666666667
o10_062180(0,1) [] 0
o10_062180(1,1) [] -0.166666666666667
o10_062724(-1,1) [] -1.00000000000000
o10_062724(1,1) [] 0.999999999999999
o10_064283(-1,1) [] 0.166666666666667
o10_064283(0,1) [] 0
o10_064283(1,1) [] -0.166666666666667
o10_064725(-1,1) [] 0.166666666666667
o10_064725(0,1) [] 0
o10_064725(1,1) [] -0.166666666666667
o10_065568(-1,1) [] 0.166666666666667
o10_065568(0,1) [] 0
o10_065568(1,1) [] -0.166666666666667
o10_065843(-1,1) [] 0.166666666666667
o10_065843(0,1) [] 0
o10_065843(1,1) [] -0.166666666666667
o10_066372(-1,1) [] 0.166666666666666
o10_066372(0,1) [] 0
o10_066372(1,1) [] -0.166666666666667
o10_066632(-1,1) [] 0.166666666666667
o10_066632(0,1) [] 0
o10_066632(1,1) [] -0.166666666666667
o10_067842(-1,1) [] 0.166666666666667
o10_067842(0,1) [] 0
o10_067842(1,1) [] -0.166666666666667
o10_068227(-1,1) [] 0.166666666666667
o10_068227(0,1) [] 0
o10_068227(1,1) [] -0.166666666666666
o10_068952(-1,1) [] 0.166666666666666
o10_068952(0,1) [] 0
o10_068952(1,1) [] -0.166666666666666
o10_069011(-1,1) [] 0.166666666666667
o10_069011(0,1) [] 0
o10_069011(1,1) [] -0.166666666666667
o10_069154(-1,1) [] 0.166666666666667
o10_069154(0,1) [] 0
o10_069154(1,1) [] -0.166666666666667
o10_069303(-1,1) [] 0.166666666666667
o10_069303(0,1) [] 0
o10_069303(1,1) [] -0.166666666666667
o10_069908(-1,1) [] 0.166666666666667
o10_069908(0,1) [] 0
o10_069908(1,1) [] -0.166666666666667
o10_070114(-1,1) [] 0.166666666666667
o10_070114(0,1) [] 0
o10_070114(1,1) [] -0.166666666666667
o10_082438(-1,1) [m149(-4,1)] -2.00000000000000
o10_087986(1,1) [m149(-4,1)] 2.00000000000000
o10_118967(0,1) [m016(-2,3)] -2.06666666666667
o10_132124(0,1) [s595(3,1)] 0
o10_132125(0,1) [m306(5,1)] 0
o10_133387(0,1) [m036(-3,2)] 0.523809523809528
o10_134891(0,1) [m016(-2,3)] 0.0999999999999970
o10_135518(0,1) [s480(3,1)] 0
o10_135519(0,1) [s595(1,2)] 0
o10_139028(-1,1) [s595(3,1)] -4.00000000000001
o10_150220(0,1) [s705(1,2)] -0.500000000000000
o11_142750(-1,1) [] 0.166666666666667
o11_142750(0,1) [] 0
o11_142750(1,1) [] -0.166666666666667
o11_148953(-1,1) [] -1.00000000000000
o11_148953(1,1) [] 0.999999999999999
o11_151085(-1,1) [] -1.00000000000000
o11_151085(1,1) [] 1.00000000000000
o11_153526(-1,1) [] 0.166666666666666
o11_153526(0,1) [] 0
o11_153526(1,1) [] -0.166666666666667
o11_154927(-1,1) [] -0.999999999999999
o11_154927(1,1) [] 0.999999999999999
o11_156438(-1,1) [] -0.999999999999999
o11_156438(1,1) [] 1.00000000000000
o11_157931(-1,1) [] -1.00000000000000
o11_157931(1,1) [] 1.00000000000000
o11_158278(-1,1) [] 0.166666666666666
o11_158278(0,1) [] 0
o11_158278(1,1) [] -0.166666666666667
o11_158279(-1,1) [] 0.166666666666667
o11_158279(0,1) [] 0
o11_158279(1,1) [] -0.166666666666667
o11_158873(-1,1) [] 0.166666666666667
o11_158873(0,1) [] 0
o11_158873(1,1) [] -0.166666666666667
o11_159037(-1,1) [] -0.999999999999999
o11_159037(1,1) [] 1.00000000000000
o11_159085(-1,1) [] 0.166666666666667
o11_159085(0,1) [] 0
o11_159085(1,1) [] -0.166666666666667
o11_159239(-1,1) [] -1.00000000000000
o11_159239(1,1) [] 1.00000000000000
o11_159603(-1,1) [] 0.166666666666667
o11_159603(0,1) [] 0
o11_159603(1,1) [] -0.166666666666667
o11_160196(-1,1) [] 0.166666666666667
o11_160196(0,1) [] 0
o11_160196(1,1) [] -0.166666666666667
o11_160653(-1,1) [] -1.00000000000000
o11_160653(1,1) [] 0.999999999999999
o11_160666(-1,1) [] 0.166666666666667
o11_160666(0,1) [] 0
o11_160666(1,1) [] -0.166666666666667
o11_160847(-1,1) [] 0.166666666666667
o11_160847(0,1) [] 0
o11_160847(1,1) [] -0.166666666666667
o11_162607(-1,1) [] 0.166666666666666
o11_162607(0,1) [] 0
o11_162607(1,1) [] -0.166666666666666
o11_163084(-1,1) [] 0.166666666666667
o11_163084(0,1) [] 0
o11_163084(1,1) [] -0.166666666666667
o11_163217(-1,1) [] 0.166666666666667
o11_163217(0,1) [] 0
o11_163217(1,1) [] -0.166666666666667
o11_163529(-1,1) [] 0.166666666666667
o11_163529(0,1) [] 0
o11_163529(1,1) [] -0.166666666666667
o11_163853(-1,1) [] 0.166666666666667
o11_163853(0,1) [] 0
o11_163853(1,1) [] -0.166666666666667
o11_164059(-1,1) [] 0.166666666666667
o11_164059(0,1) [] 0
o11_164059(1,1) [] -0.166666666666667
o11_164157(-1,1) [] 0.166666666666666
o11_164157(0,1) [] 0
o11_164157(1,1) [] -0.166666666666667
o11_164200(-1,1) [] 0.166666666666667
o11_164200(0,1) [] 0
o11_164200(1,1) [] -0.166666666666667
o11_164310(-1,1) [] 0.166666666666667
o11_164310(0,1) [] 0
o11_164310(1,1) [] -0.166666666666667
o11_164595(-1,1) [] 0.166666666666668
o11_164595(0,1) [] 0
o11_164595(1,1) [] -0.166666666666667
o11_164615(-1,1) [] 0.166666666666667
o11_164615(0,1) [] 0
o11_164615(1,1) [] -0.166666666666666
o11_164953(-1,1) [] 0.166666666666666
o11_164953(0,1) [] 0
o11_164953(1,1) [] -0.166666666666667
o11_165068(-1,1) [] 0.166666666666667
o11_165068(0,1) [] 0
o11_165068(1,1) [] -0.166666666666667
o11_165306(-1,1) [] 0.166666666666667
o11_165306(0,1) [] 0
o11_165306(1,1) [] -0.166666666666667
o11_165655(-1,1) [] 0.166666666666666
o11_165655(0,1) [] 0
o11_165655(1,1) [] -0.166666666666667
o11_165713(-1,1) [] 0.166666666666667
o11_165713(0,1) [] 0
o11_165713(1,1) [] -0.166666666666667
o11_165919(-1,1) [] 0.166666666666666
o11_165919(0,1) [] 0
o11_165919(1,1) [] -0.166666666666666
o11_166014(-1,1) [] 0.166666666666667
o11_166014(0,1) [] 0
o11_166014(1,1) [] -0.166666666666667
o11_166311(-1,1) [] 0.166666666666667
o11_166311(0,1) [] 0
o11_166311(1,1) [] -0.166666666666667
o11_166450(-1,1) [] 0.166666666666666
o11_166450(0,1) [] 0
o11_166450(1,1) [] -0.166666666666666
o11_166841(-1,1) [] 0.166666666666666
o11_166841(0,1) [] 0
o11_166841(1,1) [] -0.166666666666667
o11_166984(-1,1) [] 0.166666666666667
o11_166984(0,1) [] 0
o11_166984(1,1) [] -0.166666666666667
o11_379019(-1,1) [m358(1,3)] -1.00000000000000
o11_394453(0,1) [m036(-3,2)] -4.16666666666665
o11_402690(0,1) [s595(4,1)] 0
o11_402691(0,1) [s595(-4,1)] 0
o11_413064(0,1) [s595(-3,2)] 0
o11_413065(0,1) [s595(3,2)] 0
o11_432539(0,1) [m146(-4,1)] 0.0952380952380951
o11_437313(0,1) [s595(1,3)] 0
o11_437314(0,1) [s595(-1,3)] 0
o11_443805(0,1) [s595(2,3)] 0
o11_443806(0,1) [s595(-2,3)] 0
o11_451653(0,1) [m036(-3,2)] -3.16666666666665
o11_454883(0,1) [s775(-1,2)] 0.500000000000000
o11_454901(0,1) [s779(2,1)] -0.500000000000000
o11_465180(-1,1) [s705(-3,1)] -0.500000000000000
o11_465181(1,1) [s705(-3,1)] 0.500000000000001
o11_472372(0,1) [s705(1,2)] -0.0952380952380949
o11_483278(0,1) [m304(5,1)] -0.300000000000002


==> anc/example_orbifolds.txt <==
m006 (0, 2) [] -0.666666666666667
s480 (2, 0) [] inf
s512 (2, 0) [] -2.99999999999999
s890 (2, 0) [] 1.00000000000000
v0953 (2, 0) [] inf
v0954 (2, 0) [] inf
v2274 (2, 0) [] inf
v3066 (2, 0) [] inf
v3200 (2, 0) [] 0.999999999999999
t07828 (2, 0) [] inf
o9_21999 (2, 0) [] inf
o9_23923 (2, 0) [] inf
o9_25468 (2, 0) [] inf
o9_26139 (2, 0) [] inf
o9_26650 (2, 0) [] inf
o9_27047 (2, 0) [] inf
o9_28317 (2, 0) [] inf
o9_28436 (2, 0) [] inf
o9_36573 (2, 0) [] -0.499999999999999
o10_062180 (2, 0) [] inf
o10_064283 (2, 0) [] inf
o10_065568 (2, 0) [] inf
o10_087985 (2, 0) [] 0.600000000000000
o11_142750 (2, 0) [] inf
o11_153526 (2, 0) [] inf
o11_158279 (2, 0) [] inf
o11_159603 (2, 0) [] inf
o11_465560 (2, 0) [] inf


==> anc/example_vol3s.txt <==
m007(3,1) [m007(3,1)] 1.01494160640965 -1.66666666666667
m010(-1,2) [m007(3,1)] 1.01494160640965 0.500000000000000
m207(1,1) [m007(3,1)] 1.01494160640965 0.846153846153847 - 0.532938710021193*I
s556(-1,1) [m007(3,1)] 1.01494160640965 0.621359223300971 - 0.454032735964658*I
v2910(0,1) [m007(3,1)] 1.01494160640965 -0.416666666666667 - 0.433012701892221*I
t06311(-1,1) [m007(3,1)] 1.01494160640964 0.812499999999998 - 0.757772228311385*I
t11137(0,1) [m007(3,1)] 1.01494160640966 -0.380952380952364 - 1.97948663722156*I
t11623(0,1) [m007(3,1)] 1.01494160640965 -0.397849462365590 - 1.56443298748157*I
t12280(0,1) [m007(3,1)] 1.01494160640965 -0.0752688172043011 - 0.670471280349243*I
t12830(0,1) [m007(3,1)] 1.01494160640965 -0.464912280701757 - 1.02555639921842*I
o9_15223(-1,1) [m007(3,1)] 1.01494160640964 1.11268228015908 - 0.826608427827833*I
o9_18616(0,1) [m007(3,1)] 1.01494160640965 2.28333333333334 - 1.03923048454133*I
o9_19446(-1,1) [m007(3,1)] 1.01494160640964 0.699727024567789 - 0.127657975808079*I
o9_21489(-1,1) [m007(3,1)] 1.01494160640963 0.837238188653794 - 0.0817450218094197*I
o9_27036(0,1) [m007(3,1)] 1.01494160640965 0.333333333333333 - 1.73205080756888*I
o9_32083(0,1) [m007(3,1)] 1.01494160640965 1.08333333333334 - 3.03108891324552*I
o9_34174(1,0) [m007(3,1)] 1.01494160640965 0.642857142857143 - 0.989743318610786*I
o9_38289(0,1) [m007(3,1)] 1.01494160640965 0.916666666666668 - 1.38564064605510*I
o9_39474(0,1) [m007(3,1)] 1.01494160640964 -2.17694063926940 - 1.39987668008991*I
o9_40644(1,0) [m007(3,1)] 1.01494160640966 0.700903680846377 - 0.549736205179455*I
o9_43514(1,0) [m007(3,1)] 1.01494160640966 -0.187499999999998 - 0.974278579257493*I
o10_063638(1,1) [m007(3,1)] 1.01494160640966 -1.22684608124629 - 0.243343644060763*I
o10_077928(-1,1) [m007(3,1)] 1.01494160640966 0.898192897667576 - 0.0655114825304470*I
o10_092106(0,1) [m007(3,1)] 1.01494160640965 3.42900880214310 - 2.63287631368682*I
o10_099724(0,1) [m007(3,1)] 1.01494160640965 4.28333333333332 - 0.346410161513777*I
o10_106060(0,1) [m007(3,1)] 1.01494160640966 4.33333333333327 - 6.92820323027533*I
o10_106859(0,1) [m007(3,1)] 1.01494160640964 -1.49523809523808 - 1.58358930977726*I
o10_109327(1,0) [m007(3,1)] 1.01494160640965 -0.348214285714288 - 0.139182654179640*I
o10_121366(1,0) [m007(3,1)] 1.01494160640965 -0.439988899680862 - 0.484503181359628*I
o10_123203(0,1) [m007(3,1)] 1.01494160640964 1.31303972366148 - 2.02820457259361*I
o10_125619(1,1) [m007(3,1)] 1.01494160640967 -0.890545032183778 + 0.00834854599920010*I
o10_131063(0,1) [m007(3,1)] 1.01494160640965 5.33333333333330 - 1.73205080756873*I
o10_135744(1,0) [m007(3,1)] 1.01494160640966 -0.0816326530612220 - 0.565567610634738*I
o10_138918(1,0) [m007(3,1)] 1.01494160640965 0.335907335907336 - 0.361122562195828*I
o10_139061(1,0) [m007(3,1)] 1.01494160640965 0.231400201467837 - 0.583249228624431*I
o10_139367(1,0) [m007(3,1)] 1.01494160640965 0.146430012101652 - 0.301833783327856*I
o10_140932(1,0) [m007(3,1)] 1.01494160640965 0.0926466434422366 - 0.499018498367455*I
o10_141577(1,0) [m007(3,1)] 1.01494160640965 0.351985559566788 - 0.281380095092417*I
o10_142456(1,0) [m007(3,1)] 1.01494160640966 0.257142857142858 - 0.395897327444316*I
o10_148725(1,0) [m007(3,1)] 1.01494160640965 0.207496690979751 - 0.184380074139242*I
o10_149515(1,0) [m007(3,1)] 1.01494160640966 -0.247435829652701*I
o10_150225(1,0) [m007(3,1)] 1.01494160640965 -0.404785501911370 - 0.388442372814541*I
o10_150463(1,0) [m007(3,1)] 1.01494160640965 -0.275944721171492 - 0.394659267939368*I
o11_176169(-1,1) [m007(3,1)] 1.01494160640966 0.869576196288035 - 0.0393631343835353*I
o11_186272(0,1) [m007(3,1)] 1.01494160640965 2.58771929824558 - 4.94546085845324*I
o11_218257(-1,1) [m007(3,1)] 1.01494160640966 0.866011879209434 - 0.0464191590090831*I
o11_253757(0,1) [m007(3,1)] 1.01494160640965 4.59478794072560 - 2.88645632792603*I
o11_273681(1,1) [m007(3,1)] 1.01494160640967 -0.720531678513554 - 0.292014118992041*I
o11_296685(0,1) [m007(3,1)] 1.01494160640965 -0.238095238095237 - 1.97948663722159*I
o11_298817(0,1) [m007(3,1)] 1.01494160640965 2.11666666666667 - 1.38564064605511*I
o11_313639(0,1) [m007(3,1)] 1.01494160640966 -3.01691116544416 - 1.31280134559009*I
o11_315707(1,0) [m007(3,1)] 1.01494160640965 -0.178378378378377 - 0.0842619311790237*I
o11_319146(0,1) [m007(3,1)] 1.01494160640963 4.12135176651312 - 2.17104986017854*I
o11_343980(1,0) [m007(3,1)] 1.01494160640963 0.132596685082862 - 0.497605756870619*I
o11_350395(1,0) [m007(3,1)] 1.01494160640965 -0.116334780655783 - 0.168044456251626*I
o11_357341(0,1) [m007(3,1)] 1.01494160640967 -5.90015360983101 - 3.57584682852923*I
o11_363901(1,0) [m007(3,1)] 1.01494160640966 0.169944321843057 - 0.103144386475926*I
o11_376620(1,1) [m007(3,1)] 1.01494160640966 -0.837176602924630 - 0.140278580590502*I
o11_377656(1,0) [m007(3,1)] 1.01494160640966 -0.252726148237363 - 0.625141738690923*I
o11_386822(0,1) [m007(3,1)] 1.01494160640966 2.27192982456140 - 2.64365649576303*I
o11_395826(1,0) [m007(3,1)] 1.01494160640966 0.140029873039584 - 0.523883926113065*I
o11_405491(1,0) [m007(3,1)] 1.01494160640966 -0.252566735112940 - 0.256073220010182*I
o11_412942(1,0) [m007(3,1)] 1.01494160640966 -0.244186046511628 - 0.0725044524098593*I
o11_415833(1,0) [m007(3,1)] 1.01494160640966 0.275316455696205 - 0.542636170725696*I
o11_416322(0,1) [m007(3,1)] 1.01494160640965 -0.781963470319637 - 1.80323097774293*I
o11_418066(1,0) [m007(3,1)] 1.01494160640965 0.339877116739096 - 0.440215520700857*I
o11_425000(0,1) [m007(3,1)] 1.01494160640965 1.45319634703194 - 1.99897644572163*I
o11_442866(1,0) [m007(3,1)] 1.01494160640967 -0.131868131868116 - 0.0856508641105561*I
o11_443184(1,0) [m007(3,1)] 1.01494160640965 0.168353265869365 - 0.172089684652657*I
o11_450080(1,0) [m007(3,1)] 1.01494160640965 0.282678983833719 - 0.332809762562889*I
o11_452210(1,0) [m007(3,1)] 1.01494160640965 -0.382653061224501 - 0.596497089341298*I
o11_460304(1,0) [m007(3,1)] 1.01494160640965 -0.341772151898735 - 0.252133978316989*I
o11_463935(1,0) [m007(3,1)] 1.01494160640965 -0.371735665535985 - 0.338921053849351*I
o11_470962(1,0) [m007(3,1)] 1.01494160640965 -0.147377185678600 - 0.0908569532696405*I
o11_472730(1,0) [m007(3,1)] 1.01494160640965 0.389836600403661 - 0.372374881242378*I
o11_478152(1,0) [m007(3,1)] 1.01494160640965 -0.232202820685023 - 0.167505249355216*I
o11_481389(1,0) [m007(3,1)] 1.01494160640966 0.193548387096776 - 0.502853460261932*I
o11_482329(1,0) [m007(3,1)] 1.01494160640966 0.214285714285715 - 0.445384493374861*I
o11_484875(1,0) [m007(3,1)] 1.01494160640965 -0.219719497061508 - 0.310973462090849*I
o11_485402(1,0) [m007(3,1)] 1.01494160640966 0.0483870967741970 - 0.125713365065486*I
o11_495238(1,0) [m007(3,1)] 1.01494160640965 0.129308991996652 - 0.355524787827600*I
o11_496245(1,0) [m007(3,1)] 1.01494160640965 0.0625000000000027 - 0.180421959121756*I
o11_498314(1,0) [m007(3,1)] 1.01494160640965 0.108853207148403 - 0.117205349551292*I
o11_501785(1,0) [m007(3,1)] 1.01494160640965 0.0562411010915987 - 0.510490532273504*I
o11_503334(1,0) [m007(3,1)] 1.01494160640965 -0.282947088101955 - 0.375589751252928*I
o11_503564(1,0) [m007(3,1)] 1.01494160640965 -0.221048393983382 - 0.441945209899728*I
o11_505154(1,0) [m007(3,1)] 1.01494160640965 0.191517752021142 - 0.354014309116140*I


==> anc/holonomies.py <==
#
# holonomies.py
#

# The code needed to generate the examples in the paper, along with
# various helper functions.


import snappy
import snappy_11_tets
from sage.numerical.mip import MixedIntegerLinearProgram
from sage.modules.free_module_element import vector
from sage.matrix.constructor import Matrix
from sage.arith.misc import gcd
from sage.rings.imaginary_unit import I
from sage.functions.log import polylog, exp


# dealing with volumes


def Lob(theta):
    # Lobachevsky function in terms of dilog
    return 1/2 * (polylog(2, exp(2*I*theta))).imag().n()

def params(z):
    # edge parameters
    return [z, (1/(1 - z)), ((z - 1)/z)]

def vol(z):
    # volume of one ideal hyperbolic tetrahedron
    complex(z)
    a, b, c = (arg(w) for w in params(z))
    return Lob(a) + Lob(b) + Lob(c)

def Volume(shapes):
    # sum of volumes of given shapes
    return sum(vol(z) for z in shapes)


# Verifying hyperbolicity by looking for a positive triangulation


def get_positive_triangulation(name):
    N = snappy.Manifold(name)
    for i in range(10000):
        if N.solution_type() == "all tetrahedra positively oriented":
            return N.triangulation_isosig()
        N.randomize()
    T = N.filled_triangulation()
    sigs = get_lots_of_sigs(T, 20000)
    for sig in sigs:
        T = snappy.Manifold(sig)
        N = T.with_hyperbolic_structure()
        for i in range(2000):
            if N.solution_type() == "all tetrahedra positively oriented":
                return N.triangulation_isosig()
            N.randomize()
    return None

def fill_and_drill_works(name):
    N = snappy.Manifold(name)
    for i in range(10000):
        if N.solution_type() == "all tetrahedra positively oriented":
            return True
        N.randomize()
    T = N.filled_triangulation()
    sigs = get_lots_of_sigs(T, 20000)
    for sig in sigs:
        T = snappy.Manifold(sig)
        N = T.with_hyperbolic_structure()
        for i in range(2000):
            if N.solution_type() == "all tetrahedra positively oriented":
                return True
            N.randomize()
    return False

def get_sigs(M, tries, decorated):
    sigs = set()
    for i in range(tries):
        M.randomize()
        sigs.add(M.triangulation_isosig(decorated = decorated))
    return sigs


# looking for examples by drilling


def try_words(name, num = 6, prec = 200, wait = 120):
    N = snappy.Manifold(name)
    start = time.time()
    for geod in N.length_spectrum_alt_gen(bits_prec = prec):
        try:
            P = N.drill_word(geod.word, bits_prec = prec)
        except:
            print(geod, "failed")
            continue
        Q = P.filled_triangulation()
        Q.dehn_fill((1,0), -1)
        r = get_rational_approx(Q)
        if r == "inf": print(geod, r)
        elif abs(r.imag()) < 0.000000001: print(geod, r)
        if time.time() - start > wait: break


# checking the criterion of Choi's theorem


def get_coeff(s, a, b, c):
    """
    Given a shape (s) and exponents (a, b, c)
    computes the logarithmic derivative of 
    
    z^a * (1/(1 - z))^b * ((z - 1)/z)^c
    
    evaluated at s.
    """
    return (a - c) / s + (c - b) / (s - 1)

def clean_vector(v, epsilon = 0.000000001):
    return [a if abs(a) > epsilon else 0 for a in v]

def get_vector(shapes, exponents):
    """
    For any edge or holonomy equation (that is, any row of
    M.gluing_equations) we compute the log-derivative of the
    corresponding function, evaluated at the given shapes.  We record
    this as a vector in \CC^n as generated by the differentials of the
    (variable) shapes.
    """
    n = len(shapes)
    vector = []
    for i in range(n):
        s = shapes[i]
        a, b, c = exponents[3*i : 3*i + 3]
        vector.append(get_coeff(s, a, b, c))
    return clean_vector(vector)  # this is a bit of a hack, but it cleans the outputs a bit... 

def get_normal_matrix(M):
    """
    Suppose that M is a filled one-cusped snappy manifold.  We
    compute n - 1 normal vectors (coming from the first n - 1 edge
    equations) to the shape variety at the filled shapes.
    """
    n = M.num_tetrahedra()
    shapes = M.tetrahedra_shapes(part="rect")
    E = M.gluing_equations()
    assert E.dimensions()[0] == n + 1
    E = E[:n-1]  # the first n-1 edge equations

    vectors = []
    for row in E.rows():
    	vectors.append(get_vector(shapes, row))
    Norm = Matrix(vectors)
    return Norm  # we should probably check that this matrix is "nice" before trying to compute with it

def get_kernel(M):
    Norm = get_normal_matrix(M)
    k = Norm.right_kernel()
    return k.basis()[0]

def clean_complex(z, epsilon = 0.00000000001):
    x = z.real()
    y = z.imag()
    x = (x if abs(x) > epsilon else 0)
    y = (y if abs(y) > epsilon else 0)
    return x + y*I

def get_rational_approx(M, epsilon = 0.000000001):
    shapes = M.tetrahedra_shapes(part="rect")
    k = vector(get_kernel(M))
    N = snappy.Manifold(M)
    N.dehn_fill((0,0))
    E = N.gluing_equations()[-2:]  # meridian and longitude holonomies
    u = vector(get_vector(shapes, E[0]))  # derivatives
    v = vector(get_vector(shapes, E[1]))
    a = k.dot_product(u)
    b = k.dot_product(v)

    assert abs(a) > epsilon or abs(b) > epsilon
    # perhaps the variety is not smooth? Anyway, surely this is bad...

    if abs(b) < epsilon:
        return("inf")
    return clean_complex(a/b, epsilon = epsilon)


# finding the continued fraction expansion (and also the denominator
# and numerator) of an approximate rational number


def continued_fraction(r, tries = 10):
    """
    Assumes that r > 0 is real.
    """
    cfe = []
    while True:
        a = floor(r)
        cfe.append(a)
        r = 1/(r - a)
        if r > 1000 or len(cfe) > tries:
            break
    return cfe

def cfe_to_rational(cfe):
    cfe.reverse()
    r = 0
    for a in cfe:
        r = 1/(r + a)
    return (r.denominator(), r.numerator())

def guess_rational(r):
    if r == "inf":
        return (1, 0)
    assert abs(r.imag()) < 0.000000001
    r = r.real()
    sign = 1
    if r < 0:
        sign = -1
        r = -r
    cfe = continued_fraction(r)
    p, q = cfe_to_rational(cfe)
    return (sign*p, q)

def guess_vanishing_slope(M):
    r = get_rational_approx(M)
    print(M)
    print(r)
    return guess_rational(r)

def scan_census(cen, irange = 5, volume_bound = 0.1, prime = True):
    out = []
    for M in cen:
        for i in range(-irange, irange+1):
            for j in range(0, irange+1):
                if (gcd(i, j) == 1 and prime) or (gcd(i, j) > 1 and not prime):
                    if j == 0 and i < 0:
                        continue
                    N = snappy.Manifold(M)
                    N.dehn_fill((i, j), 0)
                    try:
                        if N.volume() > volume_bound and N.solution_type() == 'contains negatively oriented tetrahedra':
                            r = get_rational_approx(N)
                            if r == "inf":
                                out.append((N.name(), (i, j), N.identify(), r))
                                print(N.name(), (i, j), N.identify(), r)
                            elif abs(r.imag()) < 0.000001:
                                r = clean_complex(r)
                                out.append((N.name(), (i, j), N.identify(), r))
                                print(N.name(), (i, j), N.identify(), r)
                    except:
                        pass
    return out


# Computing angle polytopes -- The default solver appears to be
# terrible, as is GLPK. PPL seems to work with rational numbers, so
# perhaps is more trustworthy.  For a list of solvers see
# https://doc.sagemath.org/html/en/reference/numerical/sage/numerical/mip.html


def angle_polytope(M, eps = 0.0001, solver = "ppl"):
    n = M.num_tetrahedra()
    p = MixedIntegerLinearProgram(solver = solver)
    a = p.new_variable(real = True)
    p.set_objective(a[0])
    for i in range(3*n):
        p.add_constraint(eps <= a[i] <= 1 - eps)
    for j in range(n):
        p.add_constraint(a[3*j + 0] + a[3*j + 1] + a[3*j + 2] == 1)
    for row in M.gluing_equations():
        p.add_constraint(sum(row[i]*a[i] for i in range(3*n)) == 2)
    return p, a


# file io
    

def bad_census():
    """
    Get the list of examples.
    """
    file = open("examples.txt")
    census = [line for line in file.readlines()]
    census = [line.split(" ")[0] for line in census]
    census = [snappy.Manifold(sig) for sig in census]
    file.close()
    return census

